The economic impact of weather and climate

I propose a new conceptual framework to disentangle the impacts of weather and climate on economic activity and growth: A stochastic frontier model with climate in the production frontier and weather shocks as a source of inefficiency. I test it on a sample of 160 countries over the period 1950-2014. Temperature and rainfall determine production possibilities in both rich and poor countries; positively in cold countries and negatively in hot ones. Weather anomalies reduce inefficiency in rich countries but increase inefficiency in poor and hot countries; and more so in countries with low weather variability. The climate effect is larger that the weather effect.

==> output.m <==
function [y] = output(par,k, t, ta, p, pa)

%frontier
lny = log(par(1)) + par(2)*log(k) + par(3)*t + par(4)*t*t + par(5)*p + par(6)*p*p;
lny = lny + par(7)*randn;

%efficiency
eff = par(8) + par(9)*abs(ta) + par(10)*abs(pa);
normplus = randn;
while normplus < 0
    normplus = randn;
end
lny = lny - eff*normplus;
y = exp(lny);

end

==> project.m <==
%% initialize

capelas = 0.616;

NCountries = 4;

%Germany
out(1) = 83000;
cap(1) = 326000;
temp(1) = 9.0;
sdt(1) = 0.72;
rain(1) = 6.4;
sdr(1) = 0.74;
FE(1) = 0.694;
growth(1) = 0.02;

%Singapore
out(2) = 100000;
cap(2) = 420000;
temp(2) = 26.7;
sdt(2) = 0.29;
rain(2) = 22.7;
sdr(2) = 2.94;
FE(2) = 1.004;
growth(2) = 0.02;

%Mongolia
out(3) = 20000;
cap(3) = 90000;
temp(3) = -0.6;
sdt(3) = 0.80;
rain(3) = 1.8;
sdr(3) = 0.26;
FE(3) = 1.377;
growth(3) = 0.04;

%Bolivia
out(3) = 11000;
cap(3) = 20000;
temp(3) = 16.1;
sdt(3) = 0.32;
rain(3) = 8.2;
sdr(3) = 1.02;
FE(3) = 0.139;
growth(3) = 0.04;

%Togo
out(4) = 3000;
cap(4) = 8000;
temp(4) = 26.7;
sdt(4) = 0.28;
rain(4) = 9.2;
sdr(4) = 1.09;
FE(4) = -5.381;
growth(4) = 0.04;

%Philippines
out(4) = 16000;
cap(4) = 50000;
temp(4) = 26.3;
sdt(4) = 0.22;
rain(4) = 17.6;
sdr(4) = 4.31;
FE(4) = 0.599;
growth(4) = 0.04;

%% run

for n=1:6,
    rng(123456789)
    switch n
        case 1
            weather = 0; dtemp = 0.0; drb = 0.0; %no weather
        case 2
            weather = 1; dtemp = 0.0; drb = 0.0; %weather
        case 3
            weather = 1; dtemp = 0.02; drb = 0.0; %slow warming
        case 4
            weather = 1; dtemp = 0.04; drb = 0.0; %fast warming
        case 5
            weather = 1; dtemp = 0.04; drb = 0.20; %wettening
        case 6
            weather = 1; dtemp = 0.04; drb = -0.20; %drying
    end
    drain = rain*(1+drb)/100;

    par(1,:) = [1 capelas 0.181       -0.00563         0.00689        -0.000525          0.0 0.0 (-0.0531*weather)       -0.0859*weather];
    par(2,:) = par(1,:);
    par(3,:) = [1 capelas 0.181+0.325 -0.00563-0.00513 0.00689+0.0244 -0.000525+0.000540 0.0 0.0 (-0.0531+0.193)*weather (-0.0859+0.272)*weather];
    par(4,:) = par(3,:);
    
    par(:,8) = FE;
    
    tfp0 = out.*cap.^(-capelas);

    for c=1:NCountries
        tfpw(c) = tfp0(c) ./ exp(par(c,3)*temp(c) + par(c,4)*temp(c)^2 + par(c,5)*rain(c) + par(c,6)*rain(c)^2);
    end

    for mc=1:1000,
        par(:,1) = tfpw./(1+growth);
        for t=1:101,
            par(:,1) = par(:,1)'.*(1+growth);
            for c=1:NCountries,
                y(t,mc,c,n) = output(par(c,:),cap(c),temp(c)+dtemp*(t-1),randn+dtemp/sdt(c),rain(c)+drain(c)*(t-1),randn+drain(c)/sdr(c));
            end
        end
    end
end

%% postprocess
for n=2:6,
    dy(:,:,:,n-1) = y(:,:,:,n) - y(:,:,:,1);
end

for n=1:5,
    for c=1:NCountries,
        low(1,c,n) = prctile(dy(11,:,c,n),2.5);
        low(2,c,n) = prctile(dy(41,:,c,n),2.5);
        low(3,c,n) = prctile(dy(91,:,c,n),2.5);
        avg(1,c,n) = sum(dy(11,:,c,n))/1000;
        avg(2,c,n) = sum(dy(41,:,c,n))/1000;
        avg(3,c,n) = sum(dy(91,:,c,n))/1000;
        high(1,c,n) = prctile(dy(11,:,c,n),97.5);
        high(2,c,n) = prctile(dy(41,:,c,n),97.5);
        high(3,c,n) = prctile(dy(91,:,c,n),97.5);
    end
end

for c=1:NCountries,
    base(1,c) = sum(y(11,:,c,1))/1000;
    base(2,c) = sum(y(41,:,c,1))/1000;
    base(3,c) = sum(y(91,:,c,1))/1000;
end

==> project2.m <==
%% initialize

clear all

capelas = 0.616;

NCountries = 160;
MCN = 10000;
load data2014

growth = 0.02 + 0.02*poor;
tfpw = ones(NCountries,1);

%% run

NCase = 7;

for n=1:NCase,
    rng(123456789)
    switch n
        case 1
            weather = 1; dtemp = 0.0; drb = 0.0; %weather
        case 2
            weather = 0; dtemp = 0.0; drb = 0.0; %no weather
        case 3
            weather = 1; dtemp = 0.02; drb = 0.0; %slow warming
        case 4
            weather = 1; dtemp = 0.04; drb = 0.0; %fast warming
        case 5
            weather = 1; dtemp = 0.04; drb = 0.20; %wettening
        case 6
            weather = 1; dtemp = 0.04; drb = -0.20; %drying
        case 7
            weather = 0; dtemp = 0.04; drb = 0.0; %climate no weather
    end
    drain = rain*(1+drb)/100;

              %1 %2      %3          %4               %5             %6
    parrich = [1 capelas 0.181       -0.00563         0.00689        -0.000525          0.0 0.0 -0.0531*weather         -0.0859*weather];
    parpoor = [1 capelas 0.181+0.325 -0.00563-0.00513 0.00689+0.0244 -0.000525+0.000540 0.0 0.0 (-0.0531+0.193)*weather (-0.0859+0.272)*weather];
    
    for c=1:NCountries
        if poor(c) == 0
            par(c,:) = parrich;
        else
            par(c,:) = parpoor;
        end
    end
    par(:,8) = FE;
    
    
    outcal = zeros(NCountries,1);
    
    for m=1:MCN
        for c=1:NCountries
            outcal(c) = outcal(c) + output(par(c,:),cap(c),temp(c),randn,rain(c),randn);
        end
    end
    outcal = outcal/MCN;
    
    tfpw = out./outcal;
     
    for mc=1:MCN,
        par(:,1) = tfpw./(1+growth);
        for t=1:87,
            par(:,1) = par(:,1).*(1+growth);
            for c=1:NCountries,
                y(t,mc,c,n) = output(par(c,:),cap(c),temp(c)+dtemp*(t-1),randn+dtemp/sdt(c),rain(c)+drain(c)*(t-1),randn+drain(c)/sdr(c));
            end
        end
    end
end

%% postprocess
for n=2:NCase,
    dy(:,:,:,n-1) = y(:,:,:,n) - y(:,:,:,1);
    dyr(:,:,:,n-1) = dy(:,:,:,n-1)./y(:,:,:,1);
end

for n=1:NCase-1,
    for c=1:NCountries,
        low(1,c,n) = prctile(dyr(7,:,c,n),2.5);
        low(2,c,n) = prctile(dyr(37,:,c,n),2.5);
        low(3,c,n) = prctile(dyr(87,:,c,n),2.5);
        avg(1,c,n) = sum(dyr(7,:,c,n))/MCN;
        avg(2,c,n) = sum(dyr(37,:,c,n))/MCN;
        avg(3,c,n) = sum(dyr(87,:,c,n))/MCN;
        high(1,c,n) = prctile(dyr(7,:,c,n),97.5);
        high(2,c,n) = prctile(dyr(37,:,c,n),97.5);
        high(3,c,n) = prctile(dyr(87,:,c,n),97.5);
    end
end

for c=1:NCountries,
    base(1,c) = sum(y(7,:,c,1))/MCN;
    base(2,c) = sum(y(37,:,c,1))/MCN;
    base(3,c) = sum(y(87,:,c,1))/MCN;
end
